Parallel and other simulations in R made easy: An end-to-end study

It is shown how to set up, conduct, and analyze large simulation studies with the new R package simsalapar = simulations simplified and launched parallel. A simulation study typically starts with determining a collection of input variables and their values on which the study depends, such as sample sizes, dimensions, types and degrees of dependence, estimation methods, etc. Computations are desired for all com- binations of these variables. If conducting these computations sequentially is too time- consuming, parallel computing can be applied over all combinations of select variables. The final result object of a simulation study is typically an array. From this array, sum- mary statistics can be derived and presented in terms of (flat contingency or LATEX) tables or visualized in terms of (matrix-like) figures. The R package simsalapar provides several tools to achieve the above tasks. Warnings and errors are dealt with correctly, various seeding methods are available, and run time is measured. Furthermore, tools for analyzing the results via tables or graphics are pro- vided. In contrast to rather minimal examples typically found in R packages or vignettes, an end-to-end, not-so-minimal simulation problem from the realm of quantitative risk management is given. The concepts presented and solutions provided by simsalapar may be of interest to students, researchers, and practitioners as a how-to for conducting real- istic, large-scale simulation studies in R. Also, the development of the package revealed useful improvements to R itself, which are available in R 3.0.0.

==> simsalapar/R/graphics.R <==
## Copyright (C) 2012 Marius Hofert and Martin Maechler
##
## This program is free software; you can redistribute it and/or modify it under
## the terms of the GNU General Public License as published by the Free Software
## Foundation; either version 3 of the License, or (at your option) any later
## version.
##
## This program is distributed in the hope that it will be useful, but WITHOUT
## ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or FITNESS
## FOR A PARTICULAR PURPOSE. See the GNU General Public License for more
## details.
##
## You should have received a copy of the GNU General Public License along with
## this program; if not, see <http://www.gnu.org/licenses/>.


##' @title Creating Nice RGB Colors
##' @param n number of colors
##' @param cols hex values or names of colors
##' @return hex values of RGB colors
##' @author Marius Hofert
##' @note not color blind safe
myRGB <- function(n, cols=c("#FFB686", "#F083AB", "#BB65C4", "#0066CC")) # myHCL(4)
    colorRampPalette(cols, space="Lab")(n) # use nice Lab space

##' @title Creating Nice HCL Colors
##' @param n number of colors
##' @param cols hex values of start and end colors
##' @return hex values of HCL colors
##' @author Marius Hofert
myHCL <- function(n, cols=c("#FFB686", "#0066CC")) {
    stopifnot(length(cols)==2)
    start <- rev(as(hex2RGB(cols[1]), "polarLUV")@coords) # start color
    end <- rev(as(hex2RGB(cols[2]), "polarLUV")@coords) # end color
    end[1] <- end[1]-360 # map correctly to not run over green
    heat_hcl(n, h=c(start[1], end[1]),
	       c.=c(start[2], end[2]),
		l=c(start[3], end[3])) # all colors on the path
}

##' for "plot math" labels {from dimnames etc}:
tryExpr <- function(ch) {
    if(inherits(r <- tryCatch( parse(text=ch, srcfile=NULL),
			      error=function(e)e),
		"error"))
	ch else r
}

##' @title Compute a grob for a background with grid lines
##' @param v x-axis locations for the vertical grid lines
##' @param h y-axis locations for the horizontal grid lines
##' @param default.units default units
##' @param name name of the grob/grobTree
##' @param gp graphical parameters
##' @param vp viewport
##' @return background-with-grid-lines grob
##' @author Marius Hofert
bgGrob <- function(v, h, default.units="native", name=NULL, gp=gpar(), vp=NULL)
    grobTree(rectGrob(),
             segmentsGrob(v, unit(0, "npc"), v, unit(1, "npc"),
                          default.units=default.units),
             segmentsGrob(unit(0, "npc"), h, unit(1, "npc"), h,
                          default.units=default.units),
             name=name, gp=gp, vp=vp)

##if(getRversion() < "3.1.0") { ## TODO MM: ready to put in 'grid'?

##' @title Function for constructing a legend grob
##' @param labels legend labels (expressions)
##' @param nrow number of rows of the legend
##' @param ncol number of columns of the legend
##' @param byrow logical indicating whether rows of the legend are filled first
##' @param do.lines logical indicating whether legend lines are drawn
##' @param lines.first logical indicating whether legend lines are drawn below
##'        legend symbols
##' @param hgap horizontal space between the legend entries
##' @param vgap vertical space between the legend entries
##' @param default.units default units
##' @param pch legend symbol
##' @param gp graphical parameters
##' @param vp viewport
##' @return legend grob
##' @author Marius Hofert, Martin Maechler
##' { legendGrob }
legendGrob <-
    function(labels, nrow, ncol, byrow=FALSE,
             do.lines = has.lty || has.lwd, lines.first=TRUE,
             hgap=unit(1, "lines"), vgap=unit(1, "lines"),
             default.units="lines",
             pch, gp=gpar(), vp=NULL)
    {
        ## type checking on arguments; labels: character, symbol or expression:
        labels <- as.graphicsAnnot(labels)
        labels <- if(is.character(labels)) as.list(labels) else as.expression(labels)
        nkeys <- if(is.call(labels)) 1 else length(labels)
        if(nkeys == 0) return(nullGrob(vp=vp))
        ## hgap, vgap
        if (!is.unit(hgap)) hgap <- unit(hgap, default.units)
        if (length(hgap) != 1) stop("'hgap' must be single unit")
        if (!is.unit(vgap)) vgap <- unit(vgap, default.units)
        if (length(vgap) != 1) stop("'vgap' must be single unit")
        ## nrow, ncol
        miss.nrow <- missing(nrow)
        miss.ncol <- missing(ncol)
        if(miss.nrow && miss.ncol) {ncol <- 1; nrow <- nkeys} # defaults to 1-column legend
        else if( miss.nrow && !miss.ncol) nrow <- ceiling(nkeys / ncol)
        else if(!miss.nrow &&  miss.ncol) ncol <- ceiling(nkeys / nrow)
        if(nrow < 1) stop("'nrow' must be >= 1")
        if(ncol < 1) stop("'ncol' must be >= 1")
        if(nrow * ncol < nkeys) stop("nrow * ncol < #{legend labels}") #
            ## pch, gp
            if(has.pch <- !missing(pch) && length(pch) > 0) pch <- rep_len(pch, nkeys)
        if(doGP <- length(nmgp <- names(gp)) > 0) {
            if(has.lty  <-  "lty" %in% nmgp) gp$lty  <- rep_len(gp$lty,  nkeys)
            if(has.lwd  <-  "lwd" %in% nmgp) gp$lwd  <- rep_len(gp$lwd,  nkeys)
            if(has.col  <-  "col" %in% nmgp) gp$col  <- rep_len(gp$col,  nkeys)
            if(has.fill <- "fill" %in% nmgp) gp$fill <- rep_len(gp$fill, nkeys)
        } else {
            gpi <- gp
            if(missing(do.lines)) do.lines <- FALSE
        }

        ## main
        u0 <- unit(0, "npc")
        u1 <- unit(1, "char")
        ord <- if(lines.first) 1:2 else 2:1
        fg <- frameGrob(vp = vp)      # set up basic frame grob (for packing)
        for (i in seq_len(nkeys)) {
            if(doGP) {
                gpi <- gp
                if(has.lty)  gpi$lty <- gp$lty[i]
                if(has.lwd)  gpi$lwd <- gp$lwd[i]
                if(has.col)  gpi$col <- gp$col[i]
                if(has.fill) gpi$fill<- gp$fill[i]
            }
            if(byrow) {
                ci <- 1+ (i-1) %%  ncol
                ri <- 1+ (i-1) %/% ncol
            } else {
                ci <- 1+ (i-1) %/% nrow
                ri <- 1+ (i-1) %%  nrow
            }
            ## borders; unit.c creates a 4-vector of borders (bottom, left, top, right)
            vg <- if(ri != nrow) vgap else u0
            symbol.border <- unit.c(vg, u0, u0, 0.5 * hgap)
            text.border   <- unit.c(vg, u0, u0, if(ci != ncol) hgap else u0)

            ## points/lines grob:
            plGrob <- if(has.pch && do.lines)
                gTree(children = gList(linesGrob (0:1, 0.5, gp=gpi),
                      pointsGrob(0.5, 0.5, default.units="npc", pch = pch[i], gp=gpi))[ord])
            else if(has.pch) pointsGrob(0.5, 0.5, default.units="npc", pch = pch[i], gp=gpi)
            else if(do.lines) linesGrob(0:1, 0.5, gp=gpi)
            else nullGrob()             # should not happen...
            fg <- packGrob(fg, plGrob,
                           col = 2*ci-1, row = ri, border = symbol.border,
                           width = u1, height = u1, force.width = TRUE)
            ## text grob
            gpi. <- gpi
            gpi.$col <- "black" # maybe needs its own 'gp' in the long run (?)
            fg <- packGrob(fg, textGrob(labels[[i]], x = 0, y = 0.5,
                                        just = c("left", "centre"), gp=gpi.),
                           col = 2*ci, row = ri, border = text.border)
        }
        fg
    }
##' { end } legendGrob

grid.legend <- function(..., draw=TRUE)
{
    g <- legendGrob(...)# will error out if '...' has nonsense
    if (draw)
        grid.draw(g)
    invisible(g)
}

##}## if(getRversion() < "3.1.0")...

##' @title Function for constructing a panel function and corresponding legend grob
##' @param method panel function method (boxplot, lines, points,...)
##' @param type see lines() (for the panel function)
##' @param pch see legendGrob()
##' @param legend.col legend colors
##' @param legend.expr legend labels as expressions
##' @param lwd line width for legend symbols
##' @param cex parameter for legend symbols and labels
##' @param verbose option for marking NAs
##' @param ... additional parameters passed to the panel function
##' @author Marius Hofert
##' { panel }
panelLegend <- function(method=c("boxplot", "lines"), type, pch,
                        do.legend=TRUE, legend.col, legend.expr,
                        lwd=1, cex=1,
                        verbose=getOption("verbose"), ...)
{
    ## for marking NAs
    markNA <- function(x.na, col) {
        axis(1, at=x.na, labels=rep.int("N", length(x.na)),
             mgp = c(1.5, 0.6, 0),
             tick=FALSE, cex.axis=0.9, col.axis=adjustcolor(col, 0.8))
        if(verbose)
            message("NA's at x = ", paste(format(x.na, collapse=", ")))
    }

    ## panel function
    method <- match.arg(method)
    panel <- switch(method,
                    "boxplot" = {
                        function(x, y, col, nv, ...) {
                            stopifnot(is.matrix(y), (p <- length(x)) == ncol(y))
                            wex <- 0.5 * diff(range(x))/ p
                            boxplot.matrix(y, at = x, boxwex = wex, col=NA, border = col,
                                           axes=FALSE, add=TRUE, names=FALSE, ...) # boxplot
			    ## TODO: cex, lwd, pch --- not clear how to pass to boxplot
                            my <- apply(y, 2, median, na.rm=TRUE)
                            lines(x, my, col=col, lwd=lwd) # lines
                            if(any(iy <- is.na(y))) { ## Mark NA's at the bottom
                                markNA(x[apply(iy, 2, any)], col)
                            }
                        }
                    },
                    "lines" = {
                        function(x, y, col, nv, ...) {
                            ## lines/points
                            lines(x, y, type=type, pch=pch, col=col, lwd=lwd, cex=cex, ...)
                            if(any(iy <- is.na(y))) markNA(x[iy], col) # Mark NA's at the bottom
                        }
                    },
                    stop(gettextf("method '%s' not yet implemented", method), domain=NA))

    ## legend function
    lg <- if(do.legend) {
        legendGrob(as.expression(legend.expr), nrow=1, pch=pch,
                   gp=gpar(col=legend.col, lwd=lwd, cex=cex))
        ## => if lwd is omitted, do.lines = FALSE => *nothing* plotted!
    }
    else nullGrob()

    ## return
    list(panel=panel, legend=lg)
}
##' { end } panelLegend

##' Matrix plot with grid and gridBase, see help(mayplot) ../man/mayplot.Rd
##' { mayplot }
mayplot <- function(x, vList, row.vars, col.vars, xvar,
                    method = if(has.n.sim) "boxplot" else "lines",
                    type = "l", pch = NULL,  ylim = "global",
                    log = "", do.legend = TRUE,
		    spc = c(0.04/max(1,n.x-1), 0.04/max(1,n.y-1)),
                    axlabspc = c(0.12, 0.08), labspc = c(0.04, 0.04),
                    n.sim.spc = 0.06,
                    auxcol = c("gray40", "gray78", "gray90", "white"),
		    pcol = c("blue", "red", "orange"), grid.lwd=1.6, ax.lwd=2,
		    tx.cex = 1.2, leg.cex = 1, xlab = NULL, ylab = NA,
                    do.n.sim = has.n.sim,
		    verbose = getOption("verbose"), show.layout = verbose, ...)
{
    ## basics ##################################################################

    if(missing(row.vars)) row.vars <- NULL
    if(missing(col.vars)) col.vars <- NULL
    avar <- names( dn <- dimnames(x) ) # *a*ll variables
    if(!all(avar %in% names(vList)))
	stop("names(dimnames(.)) should all appear in names(vList)")
    d <- dim(x)
    if(is.null(names(d))) names(d) <- avar else stopifnot(names(d) == avar)

    ## deal with n.sim
    has.n.sim <- "n.sim" %in% avar
    if(has.n.sim)	 {
	vLnsim <- vList[["n.sim"]]
	stopifnot(vLnsim[["type"]] == "N",
		  (n.sim <- d[["n.sim"]]) == vLnsim[["value"]])
    }
    else if(method=="boxplot") stop("method 'boxplot' not possible with no 'n.sim'")

    ## deal with boxplot case
    if(method=="boxplot" && n.sim <= 4)
	warning("box plots with ", n.sim, " values are rarely useful")
    else if(method!="boxplot" && has.n.sim && n.sim > 1)
	stop("has n.sim (= ", n.sim, ") > 1, but no boxplots.",
	     "\n *** error bars not yet implemented!")

    ## variables displayed in a single panel (different colors)
    ovar <- c(xvar, col.vars, row.vars, if(has.n.sim) "n.sim") # *o*uter variables
    v <- setdiff(avar, ovar) # variables displayed in a single panel
    lv <- length(v) # number of different variables ('n', 'd',...) in a single panel
    if(lv == 0) {
        if(verbose) cat("no 'inner plot' variable 'v'\n")
	v <- NULL
	v.col <- pcol[1]
        nv <- 0
    } else if(lv == 1) {
        nv <- length(dn[[v]]) # number of values the (single) panel plot variable 'v' takes
        stopifnot(nv >= 1)
	v.col <- colorRampPalette(pcol, space="Lab")(nv) # colors for v
    } else stop("length(v)=", lv, " not yet implemented; too many variables (per plot panel)")
    ## TODO MM: great if this worked with length(v) == 2 {"n" & "d"}, and maybe > 2
    ##          (e.g. *overplot*: one full plot for each "n" )
    ##          => need to have accordingly many legend lines then

    ## permute so that we know the indices of v and outer variables (may be NULL)
    avar.sort <- c(row.vars, col.vars, v, if(has.n.sim) "n.sim", xvar)
    x <- aperm(x, perm = avar.sort) # permute x

    ## verbose
    if(verbose) {
	cat("xvar, col.vars, row.vars, v, n.sim : those *not* NULL are:\n")
	print(c(xvar=xvar, col.vars=col.vars, row.vars=row.vars, v=v, n.sim=if(has.n.sim) n.sim))
	cat("method = ", method, "; ", sep="")
	stopifnot(identical(dim(x), unname(d[avar.sort])))
	cat("dim(x {after aperm()}):\n"); print(d[avar.sort])
    }

    ## z = value of xvar or seq_along() of it
    xv <- vList[[xvar]]$value # *x* axis *v*alue
    z <- if(is.character(xv) || is.recursive(xv)) seq_along(xv)
    else {
	z <- tryCatch(as.numeric(xv), error=function(e) e)
	if(inherits(z, "error")) seq_along(xv) else z
    }
    zrange <- range(z) # for forcing the same x axis limits per row
    if(method=="boxplot") zrange <- extendrange(zrange)

    ## ylim
    ylim.msg <- "'ylim' must be \"global\", \"local\", or numeric of length two"
    if(is.character(ylim)) {
	ylim <- match.arg(ylim, c("global", "local"))
	do.ylim <- ylim == "local"
	if(!do.ylim) ylim <- range(x, na.rm=TRUE)
    } else if(is.numeric(ylim)) {
	do.ylim <- FALSE
	if(!(length(ylim) == 2 && is.finite(ylim)))
	    stop(ylim.msg)
    } else stop(ylim.msg)

    do.legend <- do.legend && lv
    ## number of column/row variables
    getdn <- function(nm) if(is.null(nm)) nm else dn[[nm]] # get dim names
    nx <- length(getdn(col.vars)) # number of column variables
    ny <- length(getdn(row.vars)) # number of row variables
    ## adjust for degenerate case
    n.x <- max(1, nx) # number of columns to plot
    n.y <- max(1, ny) # number of rows to plot


    ## panel (function) *and* legend (grob) ####################################
    check.panel <- function(p)
        is.function(p) && length(ff <- formals(p)) >= 4 &&
            c("y", "col","nv") %in% names(ff[-1]) # all but first must match

    ## construct default panel function with matching legend
    if(is.null(pch)) pch <- if(type %in% c("p","o","b")) 1 # else NULL; pch from legendGrob()
    ## note: nv can be 0 in which case lexpr == list() [still works]
    lexpr <- lapply(seq_len(nv), function(k)
                    substitute(expr == val,
                               list(expr=vList[[v]][["expr"]],
                                    val=dn[[v]][k]))) # legend symbols and labels
    pl <- panelLegend(method=method, type=type, pch=pch,
                      do.legend=do.legend,
                      legend.col=v.col, legend.expr=lexpr,
                      verbose=verbose, cex=leg.cex, ...)
    ## panel
    panel <- pl$panel
    stopifnot(check.panel(panel))
    ## legend
    if(do.legend) {
        legend.grob <- pl$legend
        legspc <- 0.03 ### FIXME from grob! (and test with cex=0.5 or 2,etc)
    }

    stopifnot(length(spc) == 2, length(axlabspc) == 2,
	      length(labspc) == 2, length(auxcol) == 4)

    ## number of columns/rows in the layout
    ## for y axis label; (nx-1)* (plot+gaps); plot; row.vars labels :
    ## space for 1 (of n.x) plot in x direction:
    w.all <- (axlabspc[1] + labspc[1] + n.sim.spc + (n.x-1)*spc[1])
    if(w.all >= 1) stop("Choose smaller 'axlabspc[1]', 'labspc[1]', 'spc[1]', 'n.sim.spc'")
    Pxsp <- (1 - w.all) / n.x
    wid.gl <- c(axlabspc[1], # y axis label
                rep(c(Pxsp, spc[1]), n.x-1), Pxsp, # panels (+ horizontal space in between)
                labspc[1], # panel labels
                if(has.n.sim) n.sim.spc) # if n.sim, 'second y axis' label
    nx. <- length(wid.gl) # number of columns in the layout
    ## for col.vars labels; (ny-1)*(plot+gap); plot;
    ## space for 1 (of n.y) plot in y direction:
    leg.spc <- if(do.legend) legspc else 0
    h.all <- (labspc[2] + axlabspc[2] + leg.spc + (n.y-1)*spc[2])
    if(h.all >= 1) stop("Choose smaller 'xlabspc[2]', 'labspc[2]', 'spc[2]', 'legspc'")
    Pysp <- (1 - h.all) / n.y
    hei.gl <- c(labspc[2], # panel labels
                rep(c(Pysp, spc[2]), n.y-1), Pysp, # panels (+ vertical space in between)
                axlabspc[2], # x axis label
		if(do.legend) leg.spc) # legend
    ny. <- length(hei.gl) # number of rows in the layout


    ## layout via grid #########################################################

    ## plot settings, restored on exit
    opar <- par(no.readonly=TRUE); on.exit(par(opar))
    plot.new() # start (empty) new page with 'graphics'; grid.newpage() fails here
    ## TODO MM: use smart units for widths/heights rather than just 'npc'
    gl <- grid.layout(nrow=ny., ncol=nx., widths=wid.gl, heights=hei.gl,
                      ## units in npc as for pdf()
                      ## (no square plotting region otherwise)
                      default.units="npc")
    if(show.layout) grid.show.layout(gl, vp=viewport(width=1.25, height=1.25))
    pushViewport(viewport(layout=gl)) # use this layout in a viewport
    ## drawback of working with base graphics: layout has to be fully
    ##                                         specified before plotting


    ## plot data ###############################################################

    ## walk over rows
    for(i in 1:n.y)
    {
        i. <- 2*i # column index in layout (for jumping over gaps)
	if(verbose) cat(sprintf("plot row %d (%d): [columns:] ", i, i.))
        ## pick out data to plot
	xi <- # x for a fixed 'i'
	    if(ny) switch(length(d),
			  x[i  ,drop=FALSE],
			  x[i , ,drop=FALSE],
			  x[i ,, ,drop=FALSE],
			  x[i ,,, ,drop=FALSE],
			  x[i ,,,, ,drop=FALSE],
			  stop(gettextf("'x' has wrong rank = length(dim(x)) = %d",
                                        length(d))))
	    else x
	if(do.ylim) ylim <- range(xi, na.rm=TRUE) # forcing same y axis limits per row

        ## walk over columns
	for(j in 1:n.x)
        {
	    j. <- 2*j # row index in layout (for jumping over gaps)
	    if(verbose) cat(sprintf("%d (%d) ", j, j.))

            ## push viewport
            pushViewport(viewport(layout.pos.row=i., layout.pos.col=j.))

            ## plot panels #####################################################

            ## start a base graphics plot
	    par(plt=gridPLT(), new=TRUE) # Paul: always do this before each new base graphics plot
	    ## set up coordinate system
	    plot.window(zrange, ylim, log=log)

            ## setup for background grid
            ## former base-graphics grid:
            ##   grid.rect(gp=gpar(col=NA, fill=auxcol[3]))
	    ##   grid(col=auxcol[4], lty="solid", lwd=grid.lwd, equilogs=FALSE)
            pxlog <- par("xlog")
            pylog <- par("ylog")
            v <- axTicks(1, axp=par("xaxp"), log=pxlog) # x values of vertical lines
            h <- axTicks(2, axp=par("yaxp"), log=pylog) # y values of horizontal lines
            if(pxlog) v <- log10(v)
            if(pylog) h <- log10(h)
            ## => v, h have to be determined *here* [not in bgGrob()]
            usr <- par("usr")

            ## background
            grid.draw(bgGrob(v=v, h=h, vp=viewport(xscale=usr[1:2], yscale=usr[3:4]),
                             gp=gpar(col=auxcol[4], fill=auxcol[3])))

            ## panel
	    nxy <- nx && ny # TRUE <=> there is at least one row and one column
	    if(lv) {
                for(k in 1:nv) {# walk over all variables plotted in a single panel
                    ## y values
                    y. <- switch(length(d)-2, # length(ovar)-1 - has.n.sim,
                                 if(nxy) xi[1,j,k]   else if(ny) xi[1,,k]   else xi[j,,k],
                                 if(nxy) xi[1,j,k,]  else if(ny) xi[1,,k,]  else xi[j,,k,],
                                 if(nxy) xi[1,j,k,,] else if(ny) xi[1,,k,,] else xi[j,,k,,],
                                 stop("wrong length(ovar)"))
                    ## panel
                    panel(z, y=y., col=v.col[k], nv=nv, ...)
                }
            } else { # no v (still n.sim or not)
                ## y values
                y. <- switch(length(d)-1, # length(ovar) - has.n.sim,
			     if(nxy) xi[1,j]   else if(ny) xi[1,]   else xi[j,],
			     if(nxy) xi[1,j,]  else if(ny) xi[1,,]  else xi[j,,],
			     if(nxy) xi[1,j,,] else if(ny) xi[1,,,] else xi[j,,,],
			     stop("wrong length(ovar)"))
                ## panel
		panel(z, y=y., col=v.col, nv=0, ...)
            }

	    ## axes ############################################################

	    c.ax <- auxcol[1]

            ## x axis
	    if(i == n.y)
            {
		if(is.character(xv))
		    axis(1, at=z, labels=xv,
			 lwd=ax.lwd, col=NA, col.ticks=c.ax, col.axis=c.ax)
		else
		    axis(1, lwd=ax.lwd, col=NA, col.ticks=c.ax, col.axis=c.ax)
                if(is.null(xlab)) xlab <- vList[[xvar]]$expr
		if(!identical(xlab, NA)) { # x axis label
		    ## would need "with local viewport": but the push..()/up..()
		    ## does not work  WHY ???
		    ## pushViewport(viewport(layout.pos.row=ny., layout.pos.col=j.))
		    ## grid.text(xlab, x=1, y=0.9, # check.overlap=TRUE,
		    ##           gp = gpar(col = c.ax))
		    ## popViewport()

		    ## Using traditional graphics instead:
		    ## mtext(xlab, side=1, at=zrange[2], col = c.ax, adj=c(0,0))
		    ## ... TODO MM ... use grid!  This *IS* ugly
		    ## draw it between the last two tick marks :
		    axt <- axTicks(1)
		    at <- mean(axt[-1:0 + length(axt)])
		    mtext(xlab, side=1, at=at, col = c.ax, font = 2)#, adj=0.5
		    ## draw axis arrow  '-->'  above the xlab:
		    ## pu <- par("usr"); if(par("xlog")) pu[1:2] <- 10^pu[1:2]
		    ## x0 <- pu[2] + (pu[2]-pu[1])
		    ## x1 <- x0 + (x0 - pu[1])* spc[1]/Pxsp/2
		    ## y0 <- pu[3]; if(par("ylog")) y0 <- 10^y0
		    ## arrows(x0=x0, y0=y0, x1=x1, length=1/8, col = c.ax, xpd=NA)
		}
	    }

            ## y axis
	    if(j == 1)
            {
		at <- axisTicks(par("usr")[3:4], log=par("ylog"))
		if(packageVersion("sfsmisc") >= "1.0-21")
		    ## allow for adjusting colors of small ticks
		    eaxis(2, at=at, lwd=ax.lwd, col=NA, col.ticks=c.ax, col.axis=c.ax, las = 1,
			  small.args=list(col=NA, col.ticks=c.ax, col.axis=c.ax))
		else
		    eaxis(2, at=at, lwd=ax.lwd, col=NA, col.ticks=c.ax, col.axis=c.ax, las = 1)
	    }
	    popViewport()

            ## panel labels ####################################################

	    ## column (col.vars) panel labels
	    if(i == 1 && !is.null(col.vars)) {
		pushViewport(viewport(layout.pos.row=1, layout.pos.col=j.))
		grid.rect(gp=gpar(col=NA, fill=auxcol[2]))
		grid.text(tryExpr(dn[[col.vars]][j]), x=0.5, y=0.5, gp=gpar(cex=tx.cex))
		popViewport()
	    }

	    ## row (row.vars) panel labels
	    if(j == n.x && !is.null(row.vars)) {
		pushViewport(viewport(layout.pos.row=i.,
                                      layout.pos.col=if(has.n.sim) nx.-1 else nx.))
		grid.rect(gp=gpar(col=NA, fill=auxcol[2]))
		grid.text(tryExpr(dn[[row.vars]][i]), x=0.5, y=0.5, gp=gpar(cex=tx.cex),
			  rot=-90)
		popViewport()
	    }

	} # for(j ..)
	if(verbose) cat("\n")

    } # for(i ..)


    ## additionals #############################################################

    ## ylab
    if(!is.na(ylab)) {
	max.row <- if(lv) ny.-2 else ny.-1
	stopifnot(max.row >= 2) # defensive programming
        ## main
	pushViewport(viewport(layout.pos.row=2:max.row, layout.pos.col=1))
	grid.text(ylab, x=unit(0.6, "lines"), just=c("left", "centre"), rot=90)
	popViewport()
    }

    ## ylab2 (n.sim)
    if(has.n.sim && do.n.sim) {
	max.row <- if(lv) ny.-2 else ny.-1
	stopifnot(max.row >= 2) # defensive programming
        ## main
	pushViewport(viewport(layout.pos.row=2:max.row, layout.pos.col=nx.))
        ## note: vLnsim = vList[["n.sim"]] (which is defined if has.n.sim)
        lab <- substitute(lab == val, list(lab=vLnsim[["expr"]], val=vLnsim[["value"]]))
	grid.text(lab, y=unit(0, "npc"), # placing it at last/bottom panel(s)
                  just=c("left", "centre"), # given that point, use this (x, y) adjustment
                  rot=90, gp=gpar(cex=leg.cex))
	popViewport()
    }

    ## legend (for all variables appearing in a single panel)
    if(do.legend)
    {
        ## main
        wran <- if(has.n.sim) 2:(nx.-2) else 2:(nx.-1) # width range
	pushViewport(viewport(layout.pos.row=ny., layout.pos.col=wran))
        grid.draw(legend.grob)
        popViewport()
    }
    invisible(gl)
}
##' { end } mayplot



## ### pure grid (+lattice)

## if(FALSE) {##============ mayplotGrob() not yet ===================================

## ## From R-help (19 March 2010), by Baptiste Auguie
## latticeGrob <- function(x, ...) grob(.p. = x, cl="lattice", ...)
## ##                                   ---
## ##' when grid.draw() does its battery of things, drawDetails() is one of them:
## drawDetails.lattice <- function(x, recording=FALSE) {
##     lattice:::plot.trellis(x$.p., newpage=FALSE)
##     ##                       ---
## }

## mayplotGrob <- function(x, vList, row.vars, col.vars, xvar, log = "",
##                         panelGrob = NULL,
##                         spc = c(0.04/max(1,n.x-1), 0.04/max(1,n.y-1)),
##                         auxcol = c("gray40", "gray78", "gray90", "white"),
##                         pcol = c("blue", "red", "orange"),
##                         xlab = NULL, ylab = NULL,
##                         ylim = "global", type = "l",
##                         doBoxp = has.n.sim,
##                         verbose = getOption("verbose"),
##                         vp.ex = 1, draw=TRUE, ...)
## {
##     stopifnot(require("lattice"))

##     ## auxiliary function for building names
##     getName <- function(x) vapply(x, `[[`, "", "name")
##     ## basics
##     if(missing(row.vars)) row.vars <- NULL
##     if(missing(col.vars)) col.vars <- NULL
##     namD <- names( dn <- dimnames(x) )
##     if(!all(namD %in% names(vList)))
## 	stop("names(dimnames(.)) should all appear in names(vList)")
##     d <- dim(x)
##     if(is.null(names(d))) names(d) <- namD else stopifnot(names(d) == namD)
##     has.n.sim <- "n.sim" %in% namD
##     if(has.n.sim)	 {
## 	vLnsim <- vList[["n.sim"]]
## 	stopifnot(vLnsim[["type"]] == "N",
## 		  (n.sim <- d[["n.sim"]]) == vLnsim[["value"]])
##     }
##     else if(doBoxp) stop("no 'n.sim' -- doBoxp=TRUE  is not possible")
##     ## the variable displayed in one plot (with different colors):
##     ovar <- c(xvar, col.vars, row.vars, if(has.n.sim) "n.sim")
##     v <- setdiff(namD, ovar)

##     ## TODO MM: great if this worked with length(v) == 2 {"n" & "d"}, and maybe > 2
##     ## (e.g. *overplot*: one full plot for each "n" )
##     if(doBoxp && n.sim <= 4)
## 	warning("box plots with ",n.sim," values are rarely useful")
##     else if(!doBoxp && has.n.sim && n.sim > 1)
## 	stop("has n.sim (= ",n.sim,") > 1, but no boxplots.",
## 	     "\n *** error bars not yet implemented!")
##     if((lv <- length(v)) > 1)
## 	stop("length(v)=",lv," not yet implemented; too many variables (per plot panel)")
##     if(lv == 0) {
## 	if(verbose) cat("no 'inner plot' variable 'v'\n")
## 	v <- NULL
## 	v.col <- pcol[1]
##     } else { ## (lv >= 1)
## 	stopifnot(1 <= (nv <- length(dn[[v]])))
## 	## if(nv > length(pcol))# not an error; can still work!
## 	##     warning("less colors in 'pcol' than values in ",v,
## 	## 	    " (", length(pcol)," < ", nv,")")
## 	v.col <- colorRampPalette(pcol, space="Lab")(nv) # colors for v
##     }
##     ## permute to know the component indices (v and others may be NULL !):
##     p.x <- c(row.vars, col.vars, v, if(has.n.sim) "n.sim", xvar)
##     x <- aperm(x, perm = p.x)
##     if(verbose) {
## 	cat("xvar, col.vars, row.vars, v, n.sim : those *not* NULL are:\n")
## 	print(c(xvar=xvar, col.vars=col.vars,
##                 row.vars=row.vars, v=v, n.sim=if(has.n.sim) n.sim))
## 	if(is.null(panelGrob)) cat("doBoxp= ",doBoxp,"; ", sep="")
## 	stopifnot(identical(dim(x), unname(d[p.x])))
## 	cat("dim(x {after aperm()}):\n"); print(d[p.x])
##     }
##     if(is.null(xlab)) # default: the expression from varlist
## 	xlab <- vList[[xvar]]$expr
##     xv <- vList[[xvar]]$value
##     z <- if(is.character(xv) || is.recursive(xv)) seq_along(xv) else {
## 	z <- tryCatch(as.numeric(xv), error=function(e)e)
## 	if(inherits(z, "error")) seq_along(xv) else z
##     }
##     zrange <- range(z) # for forcing the same x axis limits per row
##     if(doBoxp) zrange <- extendrange(zrange)

##     if(is.null(panelGrob)) {
## 	markNA <- function(x.na, col) {
##             ## FIXME this is still base-graphics
## 	    xaxisGrob(1, at=x.na, labels=rep.int("N", length(x.na)),
## 		 mgp = c(1.5, 0.6, 0),
## 		 tick=FALSE, cex.axis=0.9, col.axis=adjustcolor(col, 0.8))
## 	    if(verbose)
## 		message("NA's at x = ", paste(format(x.na, collapse=", ")))
## 	}
## 	panelGrob <-
## 	    if(doBoxp)
## 		function(z, y, col, nv, ...) {
## 		    stopifnot(is.matrix(y), (p <- length(z)) == ncol(y))
##                     stop("doBoxp  not yet implemented here")
## 		    wex <- 0.5 * diff(range(z))/ p
## 		    boxplot.matrix(y, at = z, boxwex = wex, col=NA, border = col,
## 				   axes=FALSE, add=TRUE, names=FALSE, ...)
## 		    my <- apply(y, 2, median, na.rm=TRUE)
## 		    lines(z, my, col=col) # <- not yet '...' (warnings)
## 		    if(any(iy <- is.na(y))) { ## Mark  NA's at the bottom
## 			markNA(z[apply(iy, 2, any)], col)
## 		    }
## 		}
## 	    else
## 		function(z, y, col, nv, ...) {
## 		    ## plot corresponding points/lines
##                     lg <- linesGrob(z, y, type=type, col=col, ...)
## 		    if(any(iy <- is.na(y))) { ## Mark NA's at the bottom
## 			markNA(z[iy], col)
## 		    }
## 		}

##         ## Workaround for now
##         panelGrob <- function(z, y, col, nv, ...)
##             rectGrob(gp = gpar(fill = "tomato")) # TODO for now!

##     }
##     else stopifnot(is.function(panelGrob),
## 		     length(ff <- formals(panelGrob)) >= 4,
## 		     ## the first argument can be named arbitrarily; the others must match:
## 		     c("y", "col","nv") %in% names(ff[-1]))

##     ylim.msg <- "'ylim' must be \"global\", \"local\", or numeric of length two"
##     if(is.character(ylim)) {
## 	ylim <- match.arg(ylim, c("global", "local"))
## 	do.ylim <- ylim == "local"
## 	if(!do.ylim) ylim <- range(x, na.rm=TRUE)
##     } else if(is.numeric(ylim)) {
## 	do.ylim <- FALSE
## 	if(!(length(ylim) == 2 && is.finite(ylim)))
## 	    stop(ylim.msg)
##     } else stop(ylim.msg)

##     ## set up the grid layout
##     getdn <- function(nm) if(is.null(nm)) nm else dn[[nm]]
##     nx <- length(getdn(col.vars)) # number of plot columns
##     ny <- length(getdn(row.vars)) # number of plot rows

##     n.y <- max(1, ny)
##     n.x <- max(1, nx)
##     stopifnot(length(spc) == 2)

##     ## build matrix structure

##     ## basic matrix layout for panels
##     res <- gtable(widths =unit(rep(1, n.x), "null"),
##                   heights=unit(rep(1, n.y), "null"))
##     ## gmat <- gtable(## +1: add 1 column at the right border for 'row.var's:
##     ##                widths  = unit(rep(1, n.x + 1), "null"),
##     ##                ## +1: add 1 row    at the top   border for 'col.var's:
##     ##                heights = unit(rep(1, n.y + 1), "null"))

## ###=========== WORK FROM HERE ========================================

##     ## panels ##################################################################

##     npanel <- function(ji)
##     {
##         i <- ji[2]
## 	xi <-
## 	    if(ny) switch(length(d),
## 			  x[i ,drop=FALSE],
## 			  x[i , ,drop=FALSE],
## 			  x[i ,, ,drop=FALSE],
## 			  x[i ,,, ,drop=FALSE],
## 			  x[i ,,,, ,drop=FALSE],
## 			  stop(gettextf("'x' has wrong rank = length(dim(x)) = %d",
##                                         length(d))))
## 	    else x

##         j <- ji[1]
## 	if(do.ylim)
## 	    ylim <- range(xi, na.rm=TRUE) # for forcing the same y axis limits per row
## 	    ## j. <- 2*j # row index in layout (for jumping over gaps)
## 	    if(verbose) cat(sprintf("%d (%d) ", j))#, j.))

##         ## prelim stuff
##         ch <- paste0("panel (", io, ",", j, ")")
##         nxy <- nx && ny
##         if(lv) {
##             ## FIXME: for(k in 1:nv)
##             warning("nv=",nv, "; we are only drawing the first")
##             k <- 1
##             x. <- ## panel(z, y=
##                   switch(length(d)-2,   #length(ovar)-1 -has.n.sim,
##                          if(nxy) xi[1,j,k]   else if(ny) xi[1,,k]   else xi[j,,k],
##                          if(nxy) xi[1,j,k,]  else if(ny) xi[1,,k,]  else xi[j,,k,],
##                          if(nxy) xi[1,j,k,,] else if(ny) xi[1,,k,,] else xi[j,,k,,],
##                          stop("wrong length(ovar)"))
##                   ## ,
##                   ## col = v.col[k], nv=nv, ...)
##         } else # no 'v';  (still n.sim or not)
##             x. <- ## panel(z, y=
##                   switch(length(d)-1, #length(ovar) -has.n.sim,
##                          if(nxy) xi[1,j]   else if(ny) xi[1,]   else xi[j,],
##                          if(nxy) xi[1,j,]  else if(ny) xi[1,,]  else xi[j,,],
##                          if(nxy) xi[1,j,,] else if(ny) xi[1,,,] else xi[j,,,],
##                          stop("wrong length(ovar)"))
##                   ## ,
##                   ## col = v.col, nv=0, ...)

##         ## r.x <- length(dx <- dim(x))
##         ## if(r.x == 5)
##         ##     x. <- x[i,j,,1,1] # points (for fixed 'tau', 'family'; additionally, we fix 'n' and 'd' here)
##         ## else if(r.x == 4)
##         ##     x. <- x[i,j,1, ] # points ...
##         ## else if(r.x == 3)
##         ##     x. <- x[i,j, ] # points ...
##         ## else stop("silly panel not yet working for length(dim(x)) = ", r.x)
##         ## plot x. (in alpha for each d)
##         #z <- c(0.9, 0.95, 0.99, 0.999)
##         xyscales <- list(y=list(log=TRUE, equispaced.log = FALSE),
##                          draw = FALSE)
## 	xy <- xyplot(x. ~ z, ## 2^(11:30)~11:30,
##                      scales= xyscales)
##         gxy <- latticeGrob(xy, name="xy-grob")
##         gTree(rectGrob(gp=gpar(fill=auxcol[3])), # background

##                  ## __TODO__: plot.window(zrange, ylim, log=log)

##                  ## gridGrob(.........)
##                  ## grid(col=auxcol[4], lty="solid", lwd=grid.lwd, equilogs=FALSE)

##                  if(verbose) textGrob(label=paste("Hi, I'm", ch)),
##                  if(FALSE)
##                  linesGrob(x = z,#c(0.9, 0.95, 0.99, 0.999),
##                            y = x.,
##                            default.units = "native",
##                            vp = dataViewport(z, x.)),
##                  gxy,
##                  name=ch)
##     }

##     ## construct panels
##     ji.mat <- expand.grid(col=seq_len(n.x), row=seq_len(n.y),
##                           KEEP.OUT.ATTRS = FALSE)
##     panels <- apply(ji.mat, 1, npanel) # compute panels
##     ## add panels to plot (~> existing layout)
##     ## (t, l): = (top,left)-positions (usual matrix index) in the layout;
##     ## see res$layout and source of gtable_add_grob
##     res <- gtable_add_grob(res, grobs=panels,
##                            t = ji.mat[,2], # 1, ..., 1, 2, ..., 2, n.y, ..., n.y
##                            l = ji.mat[,1], # 1, 2, ..., n.x, 1, 2, ..., n.x
##                            name=getName(panels))


##     ## ## for y axis label; (nx-1)* (plot+gaps); plot; row.vars labels :
##     ## ## space for 1 (of n.x) plot in x direction:
##     ## Pxsp <- (1 - (axlabspc[1] + labspc[1]+ (n.x-1)*spc[1]))/ n.x
##     ## wid.gl <- c(axlabspc[1], rep(c(Pxsp, spc[1]), n.x-1), Pxsp, labspc[1])
##     ## ## for col.vars labels; (ny-1)*(plot+gap); plot; if(lv): {legend for v}
##     ## ## space for 1 (of n.y) plot in y direction:
##     ## leg.sp <- if(lv) legspc else 0
##     ## Pysp <- (1 - (labspc[2]+ axlabspc[2]+ leg.sp + (n.y-1)*spc[2]))/ n.y
##     ## hei.gl <- c(labspc[2], rep(c(Pysp, spc[2]), n.y-1), Pysp, axlabspc[2],
##     ##     	if(lv) leg.sp)
##     ## nx. <- length(wid.gl)
##     ## ny. <- length(hei.gl)

##     ## ## plot settings, restored on exit
##     ## opar <- par(no.readonly=TRUE); on.exit(par(opar))
##     ## plot.new() # start (empty) new page with 'graphics'
##     ## ## TODO MM: use smart units for widths/heights rather than just 'npc'
##     ## gl <- grid.layout(nrow=ny., ncol=nx., widths= wid.gl, heights = hei.gl,
##     ##          ## units in npc as for pdf(); no square plotting region otherwise:
##     ##          default.units="npc")

##     ## if(show.layout) grid.show.layout(gl, vp=viewport(width=1.25, height=1.25))
##     ## pushViewport(viewport(layout=gl)) # use this layout in a viewport


## ###---- currently  "muted":
## if(FALSE)
##     ## --- plot data ---
##     for(i in 1:n.y) { # rows
## 	## i. <- 2*i # column index in layout (for jumping over gaps)
## 	if(verbose) cat(sprintf("plot row %d (%d): [columns:] ", i))#, i.))
## 	xi <-
## 	    if(ny) switch(length(d),
## 			  x[i ,drop=FALSE],
## 			  x[i , ,drop=FALSE],
## 			  x[i ,, ,drop=FALSE],
## 			  x[i ,,, ,drop=FALSE],
## 			  x[i ,,,, ,drop=FALSE],
## 			  stop(gettextf("'x' has wrong rank = length(dim(x)) = %d",
##                                         length(d))))
## 	    else x
## 	if(do.ylim)
## 	    ylim <- range(xi, na.rm=TRUE) # for forcing the same y axis limits per row
## 	for(j in 1:n.x) { # columns
## 	    ## j. <- 2*j # row index in layout (for jumping over gaps)
## 	    if(verbose) cat(sprintf("%d (%d) ", j))#, j.))
## 	    ## pushViewport(viewport(layout.pos.row=i., layout.pos.col=j.))

## 	    ## plot
## 	    ## grid.rect(gp=gpar(col=NA, fill=auxcol[3])) # background
## 	    ## ## start a 'graphics' plot
## 	    ## par(plt = gridPLT())
## 	    ## par(new=TRUE) # always do this before each new 'graphics' plot
## 	    ## ## set up coordinate system:
## 	    ## plot.window(zrange, ylim, log=log)
## 	    ## ## background grid:
## 	    ## grid(col=auxcol[4], lty="solid", lwd=grid.lwd, equilogs=FALSE)

## 	    nxy <- nx && ny
## 	    if(lv) for(k in 1:nv)
## 		panel(z, y=
## 		      switch(length(d)-2, #length(ovar)-1 -has.n.sim,
## 			     if(nxy) xi[1,j,k]   else if(ny) xi[1,,k]   else xi[j,,k],
## 			     if(nxy) xi[1,j,k,]  else if(ny) xi[1,,k,]  else xi[j,,k,],
## 			     if(nxy) xi[1,j,k,,] else if(ny) xi[1,,k,,] else xi[j,,k,,],
## 			     stop("wrong length(ovar)"))
## 		      ,
## 		      col = v.col[k], nv=nv, ...)
## 	    else # no 'v';  (still n.sim or not)
## 		panel(z, y=
## 		      switch(length(d)-1, #length(ovar) -has.n.sim,
## 			     if(nxy) xi[1,j]   else if(ny) xi[1,]   else xi[j,],
## 			     if(nxy) xi[1,j,]  else if(ny) xi[1,,]  else xi[j,,],
## 			     if(nxy) xi[1,j,,] else if(ny) xi[1,,,] else xi[j,,,],
## 			     stop("wrong length(ovar)"))
## 		      ,
## 		      col = v.col, nv=0, ...)
## 	    ## axes
## 	    c.ax <- auxcol[1]
## 	    if(i == n.y) { # x axis
## 		if(is.character(xv))
## 		    axis(1, at=z, labels=xv,
## 			 lwd=ax.lwd, col=NA, col.ticks=c.ax, col.axis=c.ax)
## 		else
## 		    axis(1, lwd=ax.lwd, col=NA, col.ticks=c.ax, col.axis=c.ax)
## 		if(!is.null(xlab) && !identical(xlab, NA)) { ## x axis label
## 		    ## would need  "with local viewport": but the push..()/up..()
## 		    ## does not work  WHY ???
## 		    ## pushViewport(viewport(layout.pos.row=ny., layout.pos.col=j.))
## 		    ## grid.text(xlab, x=1, y=0.9, # check.overlap=TRUE,
## 		    ##           gp = gpar(col = c.ax))
## 		    ## popViewport()

## 		    ## Using traditional graphics instead:
## 		    ## mtext(xlab, side=1, at=zrange[2], col = c.ax, adj=c(0,0))
## 		    ## ... TODO MM ... use grid!  This *IS* ugly
## 		    ## draw it between the last two tick marks :
## 		    axt <- axTicks(1)
## 		    at <- mean(axt[-1:0 + length(axt)])
## 		    mtext(xlab, side=1, at=at, col = c.ax, font = 2)#, adj=0.5
## 		    ## draw axis arrow  '-->'  above the xlab:
## 		    ## pu <- par("usr"); if(par("xlog")) pu[1:2] <- 10^pu[1:2]
## 		    ## x0 <- pu[2] + (pu[2]-pu[1])
## 		    ## x1 <- x0 + (x0 - pu[1])* spc[1]/Pxsp/2
## 		    ## y0 <- pu[3]; if(par("ylog")) y0 <- 10^y0
## 		    ## arrows(x0=x0, y0=y0, x1=x1, length=1/8, col = c.ax, xpd=NA)
## 		}
## 	    }
## 	    if(j == 1) { # y axis
## 		at <- axisTicks(par("usr")[3:4], log=par("ylog"))
## 		if(packageVersion("sfsmisc") >= "1.0-21")
## 		    ## allow for adjusting colors of small ticks
## 		    eaxis(2, at=at, lwd=ax.lwd, col=NA, col.ticks=c.ax, col.axis=c.ax,
## 			  las = ylas,
## 			  small.args=list(col=NA, col.ticks=c.ax, col.axis=c.ax))
## 		else
## 		    eaxis(2, at=at, lwd=ax.lwd, col=NA, col.ticks=c.ax, col.axis=c.ax,
## 			  las = ylas)
## 	    }
## 	    popViewport()

## 	    ## column labels (col.vars)
## 	    if(i == 1 && !is.null(col.vars)) {
## 		pushViewport(viewport(layout.pos.row=1, layout.pos.col=j.))
## 		grid.rect(gp=gpar(col=NA, fill=auxcol[2]))
## 		grid.text(tryExpr(dn[[col.vars]][j]), x=0.5, y=0.5, gp=gpar(cex=tx.cex))
## 		popViewport()
## 	    }

## 	    ## row labels (row.vars)
## 	    if(j == n.x && !is.null(row.vars)) {
## 		pushViewport(viewport(layout.pos.row=i., layout.pos.col=nx.))
## 		grid.rect(gp=gpar(col=NA, fill=auxcol[2]))
## 		grid.text(tryExpr(dn[[row.vars]][i]), x=0.5, y=0.5, gp=gpar(cex=tx.cex),
## 			  rot=-90)
## 		popViewport()
## 	    }
## 	}## for(j ..)
## 	if(verbose) cat("\n")
##     }## for(i ..)
## ###---- currently  "muted"

##     ## panel labels ############################################################

##     panelLabs <- function(i, rot=0, base.name=if(rot) "row" else "col")
##         gTree(rectGrob(gp=gpar(fill="gray50")),
##               textGrob(label=paste(base.name, "lab", i), rot=rot),
##               name=paste("label", base.name, i))

##     col.pLabs <- lapply(seq_len(n.x), panelLabs)          # list of col panel label grobs
##     row.pLabs <- lapply(seq_len(n.y), panelLabs, rot=-90) # list of row panel label grobs

##     ## add col panel labels
##     ## layout for col panel labels: pos = 0: on top
##     res <- gtable_add_rows(res, heights=2*grobHeight(textGrob("X")), pos=0)
##     res <- gtable_add_grob(res, grobs=col.pLabs, t=1, l=seq_len(n.x),
##                            name=getName(col.pLabs)) # fill in labels
##     ## add row panel labels
##     ## layout for row panel labels (pos = default): at "end", i.e., bottom:
##     res <- gtable_add_cols(res, widths=2*grobHeight(textGrob("X")))
##     res <- gtable_add_grob(res, grobs=row.pLabs, t=1+seq_len(n.y), l=n.x+1,
##                            name=getName(row.pLabs)) # fill in labels
##     ## note: the t=1+... is due to the fact that we already added a row on top of the basic layout

##     ## inter-row and -column space #############################################

##     as.unit <- function(x) if(is.unit(x)) x else unit(x, "npc")
##     spc <- as.unit(spc)
##     for(i in rev(1L +seq_len(n.y-1L)))# "1+" already have top "col lab" labels
## 	res <- gtable_add_rows(res, heights= spc[2], pos=i) # row space
##     for(j in rev(seq_len(n.x-1L)))
## 	res <- gtable_add_cols(res, widths = spc[1], pos=j) # col space


##     ## labels ##################################################################

##     res <- gtable_add_cols(res, widths =2*grobHeight(textGrob("X")))
##     res <- gtable_add_rows(res, heights=2*grobHeight(textGrob("X")))

##     ## TODO continue... (with filling in labels)

##     if(draw) grid.draw(res)
##     ## return
##     invisible(res)
## }

## }##============ mayplotGrob() not yet ===================================


==> simsalapar/R/tables.R <==
## Copyright (C) 2012 Marius Hofert and Martin Maechler
##
## This program is free software; you can redistribute it and/or modify it under
## the terms of the GNU General Public License as published by the Free Software
## Foundation; either version 3 of the License, or (at your option) any later
## version.
##
## This program is distributed in the hope that it will be useful, but WITHOUT
## ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or FITNESS
## FOR A PARTICULAR PURPOSE. See the GNU General Public License for more
## details.
##
## You should have received a copy of the GNU General Public License along with
## this program; if not, see <http://www.gnu.org/licenses/>.


## This is a *fixed* version from R ./src/library/stats/R/ftable.R (R-3.0.0; 2013-03-05)
## Meant to be for all those who don't have R-3.0.0
## Note: this can be deprecated after a while
format.ftable. <-
    function(x, quote=TRUE, digits=getOption("digits"),
	     method=c("non.compact", "row.compact", "col.compact", "compact"),
	     lsep=" | ", ...)
{
    if(!inherits(x, "ftable"))
	stop("'x' must be an \"ftable\" object")
    charQuote <- function(s) if(quote && length(s)) paste0("\"", s, "\"") else s
    makeLabels <- function(lst) {
	lens <- sapply(lst, length)
	cplensU <- c(1, cumprod(lens))
	cplensD <- rev(c(1, cumprod(rev(lens))))
	y <- NULL
	for (i in rev(seq_along(lst))) {
	    ind <- 1 + seq.int(from = 0, to = lens[i] - 1) * cplensD[i + 1L]
	    tmp <- character(length = cplensD[i])
	    tmp[ind] <- charQuote(lst[[i]])
	    y <- cbind(rep(tmp, times = cplensU[i]), y)
	}
	y
    }
    makeNames <- function(x) {
	nmx <- names(x)
	if(is.null(nmx)) rep.int("", length(x)) else nmx
	## Care!	 rep_len() only in R >= 3.0.0
    }

    l.xrv <- length(xrv <- attr(x, "row.vars"))
    l.xcv <- length(xcv <- attr(x, "col.vars"))
    method <- match.arg(method)
    ## deal with 'extreme' layouts (no col.vars, no row.vars)
    if(l.xrv == 0) {
	if(method=="col.compact")
	    method <- "non.compact" # already produces a 'col.compact' version
	else if (method=="compact")
	    method <- "row.compact" # only need to 'row.compact'ify
    }
    if(l.xcv == 0) {
	if(method=="row.compact")
	    method <- "non.compact" # already produces a 'row.compact' version
	else if (method=="compact")
	    method <- "col.compact" # only need to 'col.compact'ify
    }
    LABS <-
	switch(method,
	       "non.compact" =		# current default
	   {
	       cbind(rbind(matrix("", nrow = length(xcv), ncol = length(xrv)),
			   charQuote(makeNames(xrv)),
			   makeLabels(xrv)),
		     c(charQuote(makeNames(xcv)),
		       rep("", times = nrow(x) + 1)))
	   },
	       "row.compact" =		# row-compact version
	   {
	       cbind(rbind(matrix("", nrow = length(xcv)-1, ncol = length(xrv)),
			   charQuote(makeNames(xrv)),
			   makeLabels(xrv)),
		     c(charQuote(makeNames(xcv)),
		       rep("", times = nrow(x))))
	   },
	       "col.compact" =		# column-compact version
	   {
	       cbind(rbind(cbind(matrix("", nrow = length(xcv), ncol = length(xrv)-1),
				 charQuote(makeNames(xcv))),
			   charQuote(makeNames(xrv)),
			   makeLabels(xrv)))
	   },
	       "compact" =		# fully compact version
	   {
	       xrv.nms <- makeNames(xrv)
	       xcv.nms <- makeNames(xcv)
	       mat <- cbind(rbind(cbind(matrix("", nrow = l.xcv-1, ncol = l.xrv-1),
					charQuote(makeNames(xcv[-l.xcv]))),
				  charQuote(xrv.nms),
				  makeLabels(xrv)))
	       mat[l.xcv, l.xrv] <- paste(tail(xrv.nms, 1),
					  tail(xcv.nms, 1), sep = lsep)
	       mat
	   },
	       stop("wrong method"))
    DATA <- rbind(if(length(xcv)) t(makeLabels(xcv)),
		  if(method %in% c("non.compact", "col.compact"))
			rep("", times = ncol(x)),
		  format(unclass(x), digits = digits, ...))
    cbind(apply(LABS, 2L, format, justify = "left"),
	  apply(DATA, 2L, format, justify = "right"))
} ## {format.ftable.}

##' Just a version of format.ftable(), returning our "matrix + attr" object:
fftable <- function(x, lsep = " | ", quote = FALSE, method = "compact", ...)
{
    stopifnot(inherits(x, "ftable"))
    structure((if(getRversion() >= "3.0.0") format else format.ftable.)(
			     x, method=method, quote=quote, lsep=lsep, ...),
	      ncv = length(attr(x, "col.vars")),
              ## (method=="non.compact" || method=="col.compact"),
              ## => this would ensure the midrule to come after the names of
              ##    the columns containing row names, but complicates other
              ##    issues such as introducing cmidrules of length 1 as the
              ##    head is then one line longer...
	      nrv = length(attr(x, "row.vars")))
}

##' @title Ingredients for Converting an ftable to a LaTeX Table
##' @param x character matrix with attributes 'nrv' (number or row variables) and
##'	   'ncv' (number of column variables)
##' @param align either a character vector...
##'	  - ... of length > 1: e.g., c("c", "c", "c", "S[table-format=1.2]")
##'	  - ... of length 1: e.g., c("*{3}{c} S[table-format=1.2]")
##'	  or NULL in which case a useful default is constructed ('r' for all table
##'       entries, 'l' for all columns of row names)
##' @param booktabs logical indicating whether a booktabs-compliant LaTeX table
##'	   is created (requires \usepackage{booktabs} in the preamble)
##' @param head either
##'	   - a character vector containing the lines of the header
##'	   - NA (= no header)
##'	   - NULL (in which case a default is constructed)
##' @param rsep character string inserted at the end of each row
##' @param sp numeric scaling factor for separating blocks of rows
##' @param rsep.sp numeric vector of length equal to the number of different
##'	   groups or row variables minus 1, giving the spaces (interpreted as pt)
##'	   between the groups
##' @param csep character string for separating different cells in a row
##' @param quote see ?format.ftable
##' @return list with components
##'	    body     : character vector of lines of the table body
##'	    body.raw : character matrix of cells of the table body
##'	    head     : character vector of lines of the table header
##'	    head.raw : character matrix of cells of the table header
##'	    align    : alignment string
##'	    rsepcol  : character vector of row separators (last entries of each row)
##' @author Marius Hofert
##' { tablines }
tablines <- function(x, align = NULL, booktabs = TRUE,
		     head = NULL,
		     rsep = "\\\\", sp = if(booktabs) 3 else 1.25, rsep.sp = NULL,
		     csep = " & ", quote = FALSE)
{
    ## checks
    nrv <- attr(x, "nrv")
    ncv <- attr(x, "ncv")
    stopifnot(is.matrix(x), is.character(x),
	      is.numeric(nrv), length(nrv) == 1,
	      is.numeric(ncv), length(ncv) == 1,
	      is.null(align) || is.character(align))
    nr <- max(1, nrv)
    nc <- max(1, ncv)

    if(is.null(rsep.sp)) ## default for rsep.sp
	rsep.sp <- sp*rev(seq_len(nr-1))
    else stopifnot(length(rsep.sp) == nr-1)

    ## trim leading and trailing whitespace:
    x2 <- gsub("^\\s+|\\s+$", "", x)

    ## remove header
    head.raw <- x2[ seq_len(nc), ,drop=FALSE] # original head
    x3	     <- x2[-seq_len(nc), ,drop=FALSE] # body.raw; table without head
    if(all(!nzchar(x3[1,]))) x3 <- x3[-1, ,drop=FALSE] # remove possible empty first row (for the case where nrv=0 and booktabs=FALSE)

    ## determine row separators (easy with stripped whitespace and removed col names)
    x3. <- x3 # x3. will just be a convenience dummy here
    if(nrow(x3.) > 0 && nrv > 0) x3.[1, 1:nrv] <- "" # remove names of columns containing row names (if there are any such columns); this is for the algorithm determining the row separators to work correctly
    rsepcol <- rep(rsep, nrow(x3.)) # last column will contain the row
				      # separators (partly overwritten below)
    if(length(rsep.sp)) {
	rsepvec <- paste0(rsep,
			  c(paste0(if(booktabs) " \\addlinespace[" else "\\\\[",
				   rsep.sp, "pt]"), ""))
	for(j in rev(seq_len(nr))) { # walk from right to left through all (except the
			  # last) column containing row labels
	    labs <- x3.[,j] != "" # determine in which row the formatted
				    # ftable has labels
	    stopifnot((il <- which(labs) - 1L) > 0)
	    rsepcol[il] <- rsepvec[j] # set the corresponding
					# separator for all rows except those
					# containing column header;
					# overwritten by subsequent j's
	}
    } # don't append the column of row separators yet

    ## determine alignment of table entries if not given
    ncl <- ncol(x3) # align has to be a character vector of this length
    align <- if(is.null(align)) {
        if(nrv == 0) paste0("l*{", ncl-1, "}{r}") # takes care of the 'wide' format with no row names
                                        # (1st col [containing col names] should be left aligned then)
        else paste0("*{", nrv, "}{l}", # cols with row names will be left aligned
                    "*{", ncl-nrv, "}{r}") # all other cols will be right aligned
    } else {
        ## OLD version:
        ## if(length(align) == 1)
        ##     paste0("*{", ncl, "}{", align, "}")
        ## else {
        ##     stopifnot(length(align) == ncl)
        ##     paste(align, collapse="")
        ## }
        stopifnot(length(align) == 1)
        paste(align, collapse="") # => can be a vector or already a string (typically the latter)
    }
    nrh <- nrow(head.raw) # number of rows of the head
    if(!booktabs && nrh > 1) align <- paste0("@{\\extracolsep{0.6em}}", align) # for \cline's to be separated

    ## determine head if not given (in booktabs style: everything strictly between '\toprule' and '\midrule')
    if(is.null(head)) { # construct default header (lines)
	nch <- ncol(head.raw) # number of columns of the head
	## function to determine title rules
	titlerule <- function(x, booktabs) {
	    stopifnot(nr >= 1)
	    ok <- (nchar(x) > 0)[-seq_len(nr)] # which columns without labels contain non-empty strings
	    beg <- nr + which(ok) # start positions
	    end <- c(beg[-1]-1, nch) # end positions
	    rr <- paste0(if(booktabs) "\\cmidrule(lr){" else "\\cline{",
			 beg, "-", end, "}", collapse=" ")
	    if(booktabs) rr else paste(rr, "\\noalign{\\smallskip}") # put in more vertical space
	}
	## function to determine multicolumns
	## (precisely for all headers of columns containing no row variables)
	multicolumn <- function(x, m) { ##' m: #{initial columns with (ftable) labels}
	    ok <- nchar(x) > 0 # columns containing non-empty strings
	    ii <- seq_len(m)
	    if(m) ok <- ok[-ii] # drop columns without labels
	    T <- if(!any(ok)) rsep else {
		beg <- m + which(ok) # start positions
		d <- diff(c(beg, nch+1))
		r <- paste0("\\multicolumn{", d, "}{c}{", x[beg], "}") # vector
		paste(paste0(r, collapse=csep), rsep) # attach line ending to the body of the row
	    }
	    if(m) T <- c(paste(x[ii], collapse=csep), T)
	    paste(T, collapse=csep)
	}
	## determine head
	head <- character(2*nrh-1)
	for(i in seq_len(nrh-1)) {
	    head[2*i-1] <- multicolumn(head.raw[i,], m=nrv) # title
	    head[2*i]	<- titlerule  (head.raw[i,], booktabs) # rule
	}
	head[2*nrh-1] <- multicolumn(head.raw[nrh,], m=nrv)
    } else if(is.na(head)) head <- NULL # in case head==NA => no header

    ## put in column separators (=> character vector)
    x4 <- apply(x3, 1, paste, collapse=csep) # put in cell separators
    x5 <- gsub("^\\s+", "", x4) # beautification: trim leading whitespace (for indent)
    x6 <- paste(x5, rsepcol) # put in row separators

    ## return list
    list(body = x6, body.raw = x3, head = head, head.raw = head.raw,
	 align = align, rsepcol = rsepcol)
}
##' { end } tablines

##' @title Wrapper for a floating LaTeX Table
##' @param x a character vector containing the lines of the body of the table
##'	   (everything strictly between '\midrule' and '\bottomrule' [in case of
##'	   booktabs=TRUE]); a table header can be passed via attributes
##' @param align table columns alignment string (e.g., "cccS[table-format=1.2]")
##' @param do.table logical indicating whether \begin{table} ... \end{table}
##'        is used
##' @param placement table placement string
##' @param center logical indicating whether to center the table via \centering
##' @param fontsize possible fontsize adjustment string: "tiny",
##'	   "scriptsize", "footnotesize", "small", "normalsize", "large", "Large",
##'	   "LARGE", "huge", or "Huge"
##' @param booktabs logical indicating whether a booktabs-compliant LaTeX table
##'	   is created (requires \usepackage{booktabs} in the preamble)
##' @param caption table caption or NULL (for no caption)
##' @param label table label or NULL (for no label)
##' @return return value of writeLines()
##' @author Marius Hofert
##' @note - LaTeX requirement: 'tabularx', 'booktabs' (if booktabs=TRUE), and
##'	    siunitx (depends on the table header)
##'	  - For appending to a file, use:
##'	       myfile <- file("foo.txt", "w")
##'	       writeLines(wrapLaTable(...), con=myfile)
##'	       close(myfile)
##'	  - wrapLaTable can't determine 'align' in a sensible way (from strings)
##'	  - both 'xtable' and 'tables' use \hline in the case booktabs=FALSE
##' { wrapLaTable }
wrapLaTable <- function(x, align, do.table = TRUE, placement = "htbp",
			center = TRUE, fontsize = "normalsize", booktabs = TRUE,
			caption = NULL, label = NULL)
{
    stopifnot(is.character(x))
    head <- attr(x, "head") # NA or character
    structure(c(if(do.table)
		paste0("\\begin{table}[", placement, "]"), # float with placement
		paste0(if(center) "  \\centering", # centering and fontsize
		       if(fontsize != "normalsize") paste0("\\", fontsize)),
		paste0("  \\begin{tabular}{", align, "}"), # tabular with alignment
		if(booktabs) "    \\toprule" else "    \\hline\\noalign{\\smallskip}",
		if(is.character(head)) # put in header lines (essentially if head is not NULL)
		paste0("    ",
		       c(head, if(booktabs) "\\midrule"
			 else "\\hline\\noalign{\\smallskip}")),
		## actual entries
		paste0("    ", x),
		##             ==
		## footer
		if(booktabs) "    \\bottomrule" else "    \\hline",
		"  \\end{tabular}",
		if(do.table)
		c(if(!is.null(caption)) paste0("  \\caption{", caption, "}"),
		  if(!is.null(label))   paste0("  \\label{", label, "}"),
		  "\\end{table}")),
	      usepackage = if(booktabs) "booktabs", # <- another atttribute for 'Latex" class
	      class = "Latex")
}
##' { end } wrapLaTable

##' check whether a character string is 'math' (for putting it in $ $)
##' one.is.math = TRUE => single letters count as 'math' (variables)
is.probably.latex.math <- function(ch, one.is.math = FALSE) {
    (if(one.is.math) grepl("^[A-Za-z]$", ch) else FALSE) |
    grepl("\\\\", ch) |
    grepl("\\{.*\\}", ch) |
    grepl("[+^]", ch) ## more "math operators" (which ?)
}

##' do *not* escape the math latex expression, but "mathify"
escapeORmath <- function(x, exprFUN, escapeFUN, one.is.math = TRUE) {
    r <- vapply(x, exprFUN, "")
    isL <- is.probably.latex.math(r, one.is.math=one.is.math)
    r[ isL] <- paste("\\(", r[isL], "\\)") # ~= $ ... $
    r[!isL] <- escapeFUN(r[!isL])
    r
}

##' @title Create an ftable with Expressions Converted and Symbols Escaped
##' @param x ftable in 'character' format
##' @param vList variable specification list
##' @param x.escape logical indicating whether the actual table entries are escaped
##' @param exprFUN function to convert R expressions to LaTeX
##' @param escapeFUN function to escape symbols for LaTeX
##' @return ftable with "expressions", col.vars, and row.vars converted to LaTeX
##'         and possibly escaped.
##' @author Martin Maechler
##' { ftable2latex }
ftable2latex <- function(x, vList = NULL, x.escape,
			 exprFUN = expr2latex, escapeFUN = escapeLatex)
{
    ## checks
    stopifnot(is.function(exprFUN), is.function(escapeFUN))
    cl <- class(x)
    dn <- c(r.v <- attr(x, "row.vars"),
	    c.v <- attr(x, "col.vars"))
    if(is.null(vList)) {
	nvl <- names(vList <- dimnames2varlist(dn))
    } else {
	stopifnot(names(dn) %in% (nvl <- names(vList)))
    }
    vl <- .vl.as.list(vList)
    ## apply escapeORmath() to expressions of column and row variables
    names(c.v) <- lapply(lapply(vl[match(names(c.v), nvl)], `[[`, "expr"),
			 escapeORmath, exprFUN=exprFUN, escapeFUN=escapeFUN)
    names(r.v) <- lapply(lapply(vl[match(names(r.v), nvl)], `[[`, "expr"),
			 escapeORmath, exprFUN=exprFUN, escapeFUN=escapeFUN)
    ## for the entries of 'x' itself, we cannot apply exprFUN(.) everywhere,
    ## only ``where expr''
    exprORchar <- function(u) {
	lang <- vapply(u, is.language, NA) # TRUE if 'name', 'call' or 'expression'
	u[ lang] <- exprFUN	(u[ lang]) # apply (per default) expr2latex()
	u[!lang] <- as.character(u[!lang]) # or format()?
	u
    }
    x <- exprORchar(x) # converts expressions (and only those) to LaTeX
    if(x.escape) x <- escapeFUN(x) # escapes LaTeX expressions
    ## now the transformed row and col names
    attr(x, "row.vars") <- lapply(r.v, escapeFUN)
    attr(x, "col.vars") <- lapply(c.v, escapeFUN)
    class(x) <- cl
    x
}
##' { end } ftable2latex

##' @title Converting an ftable to a LaTeX Table
##' @param object an ftable
##' @param vList variable specification list
##' @param x.escape logical indicating whether the actual table entries are escaped
##'        (FALSE by default to allow colors for entries and other user-crazy stuff)
##' @param exprFUN function to convert R expressions to LaTeX
##' @param escapeFUN function to escape symbols for LaTeX
##' Arguments from tablines():
##' @param align either a character vector...
##'	  - ... of length > 1: e.g., c("c", "c", "c", "S[table-format=1.2]")
##'	  - ... of length 1: e.g., c("*{3}{c} S[table-format=1.2]")
##'	  or NULL in which case a useful default is constructed ('r' for all table
##'       entries, 'l' for all columns of row names)
##' @param booktabs logical indicating whether a booktabs-compliant LaTeX table
##'	   is created (requires \usepackage{booktabs} in the preamble)
##' @param head either
##'	   - a character vector containing the lines of the header
##'	   - NA (= no header)
##'	   - NULL (in which case a default is constructed)
##' @param rsep character string inserted at the end of each row
##' @param sp numeric scaling factor for separating blocks of rows
##' @param rsep.sp numeric vector of length equal to the number of different
##'	   groups or row variables minus 1, giving the spaces (interpreted as pt)
##'	   between the groups
##' @param csep character string for separating different cells in a row
##' Arguments from format.ftable():
##' @param quote see ?format.ftable
##' @param lsep see ?format.ftable
##' Arguments from wrapLaTable():
##' @param do.table logical indicating whether \begin{table} ... \end{table}
##'        is used
##' @param placement table placement string
##' @param center logical indicating whether to center the table via \centering
##' @param fontsize possible fontsize adjustment string: "tiny",
##'	   "scriptsize", "footnotesize", "small", "normalsize", "large", "Large",
##'	   "LARGE", "huge", or "Huge"
##' @param caption table caption or NULL (for no caption)
##' @param label table label or NULL (for no label)
##' @param ... additional arguments passed to fftable()
##' @return return object of wrapLaTable()
##' @author Marius Hofert and Martin Maechler
##' { toLatex.ftable }
toLatex.ftable <- function(object, vList = NULL, x.escape = FALSE,
			   exprFUN = expr2latex, escapeFUN = escapeLatex,
			   align = NULL, booktabs = TRUE, head = NULL,
			   rsep = "\\\\", sp = if(booktabs) 3 else 1.25,
                           rsep.sp = NULL, csep = " & ", quote = FALSE,
                           lsep=" \\textbar\\ ", do.table = TRUE,
                           placement = "htbp", center = TRUE,
                           fontsize = "normalsize", caption = NULL, label = NULL,
			   ...)
{
    ## convert expressions, leave rest:
    ft <- ftable2latex(object, vList, x.escape=x.escape,
		       exprFUN=exprFUN, escapeFUN=escapeFUN)
    ## ftable -> character matrix (formatted ftable) with attributes 'ncv' and 'nrv'
    ft <- fftable(ft, quote=quote, lsep=lsep, ...)
    ## character matrix -> latex {head + body}:
    tlist <- tablines(ft, align=align, booktabs=booktabs,
		      head=head, rsep=rsep, sp=sp, rsep.sp=rsep.sp, csep=csep)
    ## wrap table and return 'Latex' object:
    wrapLaTable(structure(tlist$body, head = tlist$head),
		do.table = do.table, align = tlist$align,
		placement = placement, center = center, booktabs = booktabs,
		fontsize = fontsize, caption = caption, label = label)
}
##' { end } toLatex.ftable

##' arguments similar to toLatex.ftable()
##' @author Martin Maechler
##' { toLatex.varlist }
toLatex.varlist <-
    function(object,
	     col.vars = c("Variable", "expression", "type", "value"),
	     exprFUN = expr2latex, escapeFUN = escapeLatex,
	     align = NULL, booktabs = TRUE, head = NULL,
	     rsep = "\\\\", sp = if(booktabs) 3 else 1.25, rsep.sp = NULL, csep = " & ",
	     do.table = TRUE, placement = "htbp", center = TRUE,
	     fontsize = "normalsize",
	     caption = NULL, label = NULL, ...)
{
    stopifnot((lc <- length(col.vars)) >= 3) # col.vars must at least contain 3 columns (variable, type, value)
    ## fmat := character matrix w/ "nrv" and "ncv" attr()ibutes
    fmat <- cbind(
	Variable = {
	    paste0("\\texttt{", escapeFUN(names(object)), "}")
	},
	expression = {
	    escapeORmath(lapply(object, `[[`, "expr"),
			 exprFUN=exprFUN, escapeFUN=escapeFUN)
	},
	type = {
	    escapeFUN(lapply(object, `[[`, "type"))
	},
	value = {
	    vlis <- mkNms(object) # TODO MM? improve mkNms() allowing drop0.. ?
	    vapply(vlis, function(ch) paste(ch, collapse=", "), "")
	})[, col.vars ]
    fmat <- rbind(col.vars, fmat, deparse.level=0L)
    attr(fmat, "nrv") <- 0
    attr(fmat, "ncv") <- 1
    ## char matrix -> latex {head + body}:
    if(is.null(align)) align <- paste0("l*{",lc-2,"}{c}r")
    tlist <- tablines(fmat, align = align, booktabs = booktabs,
		      head = head, rsep = rsep, sp = sp, rsep.sp = rsep.sp,
                      csep = csep)
    ## wrap table and return "Latex" object:
    wrapLaTable(structure(tlist$body, head = tlist$head),
		do.table = do.table, align = tlist$align,
		placement = placement, center = center, booktabs = booktabs,
		fontsize = fontsize, caption = caption, label = label)
}
##' { end } toLatex.varlist

